Lozenge Tilings Of the Equilateral Triangle

We consider incomplete tilings of the equilateral triangle of edge length n that is subdivided into n^2 regular equilateral smaller unit triangles. Pairs of the unit triangles that share a side may be converted into lozenges, leaving some subset of the unit triangles untouched. We count numerically these coverings by lozenges and unit triangles for edge lengths n <= 6: the total and the detailed refinement as a function of the number of lozenges.

==> anc/LozeTil2.java <==
import java.util.Vector ;
import java.math.BigInteger ;

/**
* An object of the class Loze is the big triangle and methods to count lozenge tilings.
*/
class LozeTil2
{
	/** edge length of the big triangle
	*/
	int n;

	LozeTilFront2 fronts ;

	/** ctor
	* @param n The edge length of the big triangle
	*/
	LozeTil2()
	{
		fronts = new LozeTilFront2() ;
		n=1 ;
	}

	/** ctor
	* @param frts 
	*/
	LozeTil2(LozeTilFront2 frts)
	{
		fronts=frts ;
		n= frts.n() ;
	}

	/** Collect total number of lozenges for all outer rim signatures
	*/
	BigInteger[] cnt()
	{
		/* obtain maximum length of all fronts.lozCt.length for lookahead (static) allocation of tot[]
		*/
		int maxct =0 ;
		for( BigInteger[] ofn : fronts.lozCt)
			maxct = Math.max(maxct, ofn.length) ;

		BigInteger[] tot = new BigInteger[maxct] ;
		for(int i=0 ; i < tot.length; i++)
			tot[i] = BigInteger.ZERO ;

		for( BigInteger[] ofn : fronts.lozCt)
		{
			for(int i=0 ; i < ofn.length ; i++)
				tot[i] = tot[i].add(ofn[i]) ;
		}
		return tot ;
	}

	/** Main program of oeis.org/A273464.
	* To be compiled with   javac -cp . *2.java
	* and then run with   java -cp . LozeTil2
	* @param args The vector of command line arguments.
	*/
	public static void main(String[] args) throws InterruptedException
	{
		/* start with a big triangle of side length 1
		*/
		LozeTil2 til = new LozeTil2() ;
		for(int n=2 ; ; n++)
		{
			/* Count how many incomplete tilings with 0,1,2.. lozenges
			* exit. Print that information to stdout.
			*/
			BigInteger[] stat = til.cnt() ;
			System.out.print(til.n + ":") ;
			for(int i=0 ; i < stat.length ; i++)
				System.out.print(" & " + stat[i]) ;
			System.out.println() ;

			/* Increase the side length of the big triangle by 
			* 2 and derive the statistics of lozengens refined
			* by the list of deleted unit triangle edges on
			* the front side of the big triangle that has grown.
			*/
			LozeTilFront2 nxt = til.fronts.recur() ;
			til = new LozeTil2(nxt) ;
		}
	} /* main */

} /* end of class LozeTil2 */


==> anc/LozeTilCorr2.java <==
import java.util.Vector ;
import java.util.Arrays ;
import java.math.BigInteger ;
import java.lang.Thread ;

/**
* @author Richard J. Mathar
* @sinde 2019-07-10
*/
class LozeTilCorr2 implements Runnable
{
	/* the edge signature of the triangle of size n+1
	*/
	Word012 targ ;

	/** all edge signature of the triangle of size n
	*/
	Vector<Word012> frontEdg ;

	/** lozCt[v] is a statistics of counts of edge selection frontEdg[v].
	* lozCt[v][l] is the number of configurations which have the unit
	* triangle edges deleted as marked by frontEdg[v] and have l lozenges.
	*/
	Vector<BigInteger[]> lozCt; 

	/* number of threads computing
	*/
	int nthread ;

	/* index of this thread in the thread pool
	*/
	int mthread ;

	BigInteger[] ct ;

	/** 
	* @param jThrd Number of threads to run on the problem
	* @param m Modulo residuum for this thread. 0<=m<jThrd
	*/
	LozeTilCorr2(final Word012 fr, final Vector<Word012> oldfr, Vector<BigInteger[]> oldlzCt, int jThrd, int m)
	{
		targ = fr ;
		frontEdg = oldfr ;
		lozCt = oldlzCt ;
		nthread = jThrd ;
		mthread = m ;
		ct = new BigInteger[0] ;
	}

	public void run()
	{
		/* The new sum of (deleted marked) edges is the sum of the edges
		* at the new edge into W and SW directions, targ.wt(),
		* plus those that are optionall selected/deleted by edges in
		* the front side of the old triangle in NW resp. SE directions.
		*/
		int targE = targ.wt() ;

		/* in the inner loop consider all lozenge statistics of the
		* triangle of side length n. Figure out how newfrongEdg[e] is compatible
		* with frontEdg[i], not allowing V-shaped edge selections.
		* The product of the loop counts is (1,3,8,22,55)*(3,8,22,55,...) 
		* = (3,24,168,1155..), see https://oeis.org/A058038.
		*/
		for(int i=mthread; i < frontEdg.size() ; i += nthread)
		{
			Word012 srz = frontEdg.elementAt(i) ;
			/* By haveing fixed the edge signatures targ and srz here,
			* the free design is to delete/selected edges along the
			* NW edge. allwdSE is the number of selectable
			* edges of that type (range 0 up to n) which do not
			* create V-shaped pairs anywhere.
			*/
			int allwdSE =0 ;
			/* consider the edges *before* vertex with index bef in srz
			*/
			for(int bef=0 ; bef <= srz.len ; bef++)
			{
				boolean mayexist = true ;
				/* if the next edge connects into W or SW direction,
				* this the edge upwards of this vertex cannot be
				* selected because that would be a V-shape.
				*/
				if ( targ.word[bef] > 0 )
					mayexist = false ;
				else if ( bef == 0 )
				{
					/* if this vertex selects the edge into the W direction,
					* the vertex into the NW direction is V-shape: not admitted
					*/
					if ( srz.word.length > 0 && srz.word[bef] == (byte) 1 )
						mayexist = false ;
				}
				else if ( bef == srz.len)
				{
					/* if the previous vertex selects the edge into the SWW 
					* direction, the vertex into the NW direction is V-shape: not admitted
					*/
					if ( srz.word[bef-1] == (byte) 2 )
						mayexist = false ;
				}
				else
				{
					/* if this vertex is somewhere in the
					* middle of the vertex list on that side,
					* both restrictions already considered above apply.
					*/
					if ( srz.word[bef-1] == (byte) 2 )
						mayexist = false ;
					else if ( srz.word[bef] == (byte) 1 )
						mayexist = false ;
				}

				if ( mayexist)
					/* the NW edge "bofore" vertex number bef on
					* the triangle of side lengh n may be selected/deleted.
					*/
					allwdSE++ ;
			}
			/* We have allwdSE unit edges along the growth side
			* of the old triangle which may be selected (deleted for new
			* lozenges), and there are no further constraints, which means
			* there are binom(allwdSE,l) ways of selecting any
			* subset of l these edges to generate l additional lozenges.
			* Because targE edges impingig on the side of the larger triangle,
			* targE+l new lozenges are created in binom(allwdSE,l) ways.
			* There have alreadybeen lozCt[i] configurations for the triangle
			* of side length n, and each of these spawns into binom(allwdSE,l)
			* configurations with targE+l more lozenges.
			*/
			for(int l = 0 ; l <= allwdSE ; l++)
			{
				final BigInteger addwt = binom(allwdSE,l) ;
				BigInteger[] newct = pushCount(lozCt.elementAt(i), addwt,l+targE ) ;
				ct = LozeTilFront2.mergeCount(ct,newct) ;
			}
		}
	} /* run */

	/** Compute lozenge statistics if each of them spawns wt geometries with freshE
	* additional lozenges.
	* @param old The histogram of counts of numbers of lozenges.
	* @param wt The multiplier for the old[] counts
	* @param freshE The number of lozenges that are new/added.
	* @return The histogram assuming that each of the old configurations has 
	*  become a configuration with freshE more lozenges. Each of the 
	*  old[i] configurations with i lozenges generates wt*old[i] configurations
	*  with i+freshE lozenges.  Returned[i+freshE] = wt*old[i].
	*/
	private static BigInteger[] pushCount(final BigInteger[] old, BigInteger wt, int freshE)
	{
		BigInteger[] pushed = new BigInteger[freshE+old.length] ;
		/* statistics of low number (less than freshE) of lozenges: none
		*/
		for(int i=0 ; i < freshE ; i++)
			pushed[i] = BigInteger.ZERO ;
		for(int i=0 ; i < old.length ; i++)
			pushed[i+freshE] = old[i].multiply(wt) ;
		return pushed ;
	}

	/** @brief Compute binomial coefficient C(n,m)
	* @param n the "numerator"
	* @param m the "denominator"
	* @return binomial(n,m), the number of ways of selecting m elements of a set of order n.
	*/
	public static BigInteger binom(long n, long m)
	{
		BigInteger b = BigInteger.ONE ;
		for(long i =1 ; i <= m ; i++)
		{
			b = b.multiply( BigInteger.valueOf(n+1-i)) ;
			b = b.divide( BigInteger.valueOf(i)) ;
		}
		return b ;
	}


} /* end of class LozeTilCorr2 */


==> anc/LozeTilFront2.java <==
import java.util.Vector ;
import java.util.Arrays ;
import java.math.BigInteger ;
import java.lang.Thread ;

/**
* An object of the class LozeTilFront2 is a representation of the vertices
* on a side of a triangle of side length n and information on the up to two
* internal edges in the triangular lattice that connect to it.
* @author Richard J. Mathar
* @sinde 2019-07-08
*/
class LozeTilFront2
{
	/* If we select one of the three sides of a big triangle of
	* side length n embedded in the triangular lattice (say the NE side), 
	* there are n+1 
	* vertices on that side. 2 are vertices are in the corners of the
	* triangle and we represent the other n-1 equidistant vertices here.
	* This is the "front edge" in an algorithm that grows the big
	* triangle by 1 unit in the direction of that side. Each of these
	* vertices has an edge into the W direction and another edge into
	* the SW direction of a unit triangle inside the big triangle.
	* We represent the vertex by 0 (=none of the two edges selected),
	* 1 (=W edge selected) and 2 (=SW edge selected), but do not allow
	* that both edges are selected (which means, we do not allow to select
	* a V-shaped pair of selected edges). A set of vertices along that side
	* is represented by a word of length n-1 on the alphabet {0,1,2}. Again
	* we do not allow selection of V-shaped pairs of selected edges, which means
	* we do not allow words where a letter 2 is followed by a letter 1, because
	* that would form a V-shaped pair inside the big triangle.
	* frontEdg is the set of all possible (n-1) letter words with that constraint,
	* basically all ways of marking a set of unit edges of unit length
	* inside the big triangle which have one vertex on the growth edge.
	*/
	Vector<Word012> frontEdg ;

	/** lozCt[v] is a statistics of counts of edge selection frontEdg[v].
	* lozCt[v][l] is the number of configurations which have the unit
	* triangle edges deleted as marked by frontEdg[v] and have l lozenges.
	*/
	Vector<BigInteger[]> lozCt; 

	/** Number of threads/cores computing the statistics, assuming some computer with
	* typically more than 8 cores. This is just for speedup, and means
	* the algorithm runs the update from v to v+1 in parallel
	* while correlating the Word012 for v with the Word012 for v+1.
	*/
	int jThrd =7 ;

	/** ctor for a  big triangle of edge length 1.
	*/
	LozeTilFront2()
	{
		/* if the grow edge has length 1, there is no "intermediate"
		* vertex on the side, just the two vertices at the corners,
		* so the word of 0's, 1's and 2's is empty.
		*/
		Word012 unitedge = new Word012() ;

		frontEdg = new Vector<Word012>()  ;
		frontEdg.add(unitedge) ;

		lozCt = new Vector<BigInteger[]>() ;
		BigInteger[] sngle = new BigInteger[1] ;
		sngle[0] = BigInteger.ONE ;
		lozCt.add(sngle) ;
	}

	/** copy ctor.
	* @param fr The set of front edge vertex selections.
	* @param ct The associated set of statistics.
	*  Note that the constructor does not check that fr and ct
	*  have the same number of elements, nor that ct contains non-negative numbers etc.
	*/
	LozeTilFront2(Vector<Word012> fr, Vector<BigInteger[]> ct)
	{
		frontEdg = fr ;
		lozCt = ct ;
	}

	/**
	* @brief generate the count of tilings with a triangle edge which is 1 larger.
	* Assuming that the current frontEdge represents a side of a triangle
	* of edge length n in the hex-lattice, copy the associated statistics
	* with compatibility considerations (of not allowing V-type pairs of
	* selected unit edges) into another front edge of side length n+1.
	* @return The statistics of lozenge counts for the next larger edge
	*   length of the big triangle.
	*/
	LozeTilFront2 recur() throws InterruptedException
	{
		/* All possible longer representations of the (non-trivial) vertices
		* The number of entries here is given by fibonacci(2n+2).
		*/
		Vector<Word012> newfrontEdg  = Word012.lengthen(frontEdg) ;

		Vector<BigInteger[]> newlozCt  = new Vector<BigInteger[]>() ;

		/* Outer loop over the vertex edge signatures of the new front edge.
		* A potential optimization of symmetries is not yet implemented:
		* A flip of the geometry (with lozenges) along a line orthogonal to
		* the growth direction of the big triangle yields a valid configuration,
		* so the reversal of the word representing the deleted edges 
		* impinging on the front edge of growth (replacing 0->0, 1->2, 2->1)
		* has the same statistics lozCt[] as the non-reverse word. That basically means
		* that we could approximately cut the effort by a factor 2 by
		* computing only one of the two reversed variants (but always
		* the palindromic words).
		* In the outer loop we want to update the newlozCt[] statistics
		* for each possible impinging edge selection in newFrontEdg[].
		*/
		for(int e =0 ; e < newfrontEdg.size() ; e++)
		{
			/* target: the edge selection of the n+1 triangle
			*/
			Word012 targ = newfrontEdg.elementAt(e) ;

			/* computing threads that correlate (in parallel) targ with a
			* subset of the frontEdg 
			*/
			LozeTilCorr2[] corr = new LozeTilCorr2[jThrd] ;
			Thread[] corrT = new Thread[jThrd] ;
			for(int m=0; m < jThrd ; m++)
			{
				corr[m] = new LozeTilCorr2(targ, frontEdg, lozCt, jThrd, m) ;
				corrT[m] = new Thread(corr[m]) ;
				corrT[m].start() ;
			}

			/* wait for all threads to finish
			*/
			for(int m=0; m < jThrd ; m++)
				corrT[m].join(0) ;

			/* ct will be the histogram of lozenge counts for the next
			* larger big triangle */
			BigInteger[] ct = new BigInteger[0] ;

			for(int m=0; m < jThrd ; m++)
				ct=mergeCount(ct, corr[m].ct) ;

			newlozCt.add(ct) ;
		}
		return new LozeTilFront2(newfrontEdg,newlozCt) ;
	}

	/** Add two integer vectors term by term.
	* @param f The first vector f[0], f[1],..
	* @param s The second vector s[0], s[1],..
	* @return a vector with elements f[0]+s[0], f[1]+s[1]...
	*  The two vectors may have different lengths. The result has as many
	*  terms as the longer of the two input vectors, filling the shorter
	*  of the two vectors virtually with zeros if needed.
	*/
	static BigInteger[] mergeCount(final BigInteger[] f, final BigInteger[] s)
	{
		/* existing maximum number of lozenges needs to be expanded to length of deltact
		*/
		BigInteger[] mrgd =  new BigInteger[Math.max(f.length,s.length)] ;
		for(int i=0 ; i < mrgd.length ; i++)
		{
			if ( i < f.length && i < s.length)
				mrgd[i] = f[i].add(s[i]) ;
			else if ( i < f.length )
				mrgd[i] = f[i] ;
			else
				mrgd[i] = s[i] ;
		}
		return mrgd ;
	}


	/** Associated length of the side of the big triangle.
	* @return Side length of a big triangle with the
	*   known count of vertices on the edge.
	*/
	int n()
	{
		return 1+frontEdg.firstElement().len ;
	}


} /* end of class LozeTilFront2 */


==> anc/Word012.java <==
import java.util.Vector ;
import java.util.Arrays ;

/** @brief A fixed word on a 3-letter alphabet where one 2-letter subword is not admitted.
* An object of the class Word012 is a sequence of bytes (each 0 or 1 or2) 
* such that no 2 is followed by a 1. It represents a word on an alphabet
* of 3 letters where the last letter is not followed by the second.
* @author Richard J. Mathar
* @sinde 2019-07-09
*/
class Word012
{
	/** Number of values in word[]. Length of the word.
	* The set of all possible words (of that constraint) of fixed len
	* is given by fibonacci(2*len+2), see https://oeis.org/A001906.
	* There are one (=empty) words of len=0, 3 words of len=1, 8 words of len=2.
	* The number of palindromic 3-letters words with that constraint is
	* 1,3,3,7,7,17,17,41,41,... see https://oeis.org/A152113
	*/
	int len ;

	/** A sequence of 0's, 1's and 2's.
	* Constraint: There is never word[i]=2 and word[i+1]=1 for 0<=i,i+1<len.
	*/
	byte[] word ;

	/** ctor for an empty word.
	* Represents the unique word without letters.
	*/
	Word012()
	{
		len=0 ;
		word = new byte[len] ;
	}

	/** ctor for a  word with a given sequenc of letters
	* @param letters A sequence of bytes of value 0, 1 or 2.
	*  Note there is no check in this ctor that the bytes are in
	*  that range and that no consecutive bytes 2 and 1 appear!
	*/
	Word012(final byte[] letters)
	{
		len=letters.length ;
		word = Arrays.copyOf(letters,len) ;
	}

	/** @brief Create all words which have one more letter than this.
	* @return All words of length len+1 which start with this word
	* and do not terminate on "2,1".
	*/
	Vector<Word012> lengthen()
	{
		/* the list of all words to be created */
		Vector<Word012> longer = new Vector<Word012>() ;
		/* template of the new words, initialized prefix with current */
		byte[] addchar = new byte[len+1] ;
		for(int p=0 ; p < word.length; p++)
			addchar[p] = word[p] ;

		/* potentially attach letter 0 */
		addchar[len] = (byte) 0 ;
		longer.add( new Word012(addchar) );

		/* potentially attach letter 1, avoid "2,1" */
		if ( len == 0 )
		{
			addchar[len] = (byte) 1 ;
			longer.add( new Word012(addchar) );
		}
		else if ( word[len-1] != (byte) 2)
		{
			addchar[len] = (byte) 1 ;
			longer.add( new Word012(addchar) );
		}

		/* potentially attach letter 2 */
		addchar[len] = (byte) 2 ;
		longer.add( new Word012(addchar) );

		return longer ;
	}

	/** Create the words which have one more letter.
	* @param shorter The set of all words that are to be augmented by one letter.
	*  Note that the program does not check for duplicates in that set of inputs.
	* @return All words with a letter 0, 1 or 2 attached to any of the
	*   words of shorter, but no words are created which terminate on "2,1".
	*/
	static Vector<Word012> lengthen(final Vector<Word012> shorter)
	{
		Vector<Word012> longer = new Vector<Word012>() ;
		for(Word012 prev : shorter)
		{
			Vector<Word012> nxt = prev.lengthen() ;
			longer.addAll(nxt) ;
		}
		return longer ;
	}

	/** @brief Write as a string of 0's, 1's and 2's.
	* @return A string of length len with zeros, ones and twos.
	*/
	public String toString()
	{
		String str = new String() ;
		for(int i =0 ; i < word.length ; i++)
			str += word[i] ;
		return str ;
	}

	/** @brief count non-zero letters.
	* @return The number of letters in the word which are not 0.
	*  The "weight", the count of letters  which are 1 or 2.
	*/
	int wt()
	{
		int e=0 ;
		for(int w=0 ; w < word.length ; w++)
			if ( word[w] != (byte) 0 )
				e++ ;
		return e;
	}

} /* end of class Word012 */


==> anc/makefile <==
all:
	javac -cp . *.java
	java -cp . LozeTil2

